Tau lepton identification and reconstruction: a new frontier for jet-tagging ML algorithms

Identifying and reconstructing hadronic $\tau$ decays ($\tau_{\textrm{h}}$) is an important task at current and future high-energy physics experiments, as $\tau_{\textrm{h}}$ represent an important tool to analyze the production of Higgs and electroweak bosons as well as to search for physics beyond the Standard Model. The identification of $\tau_{\textrm{h}}$ can be viewed as a generalization and extension of jet-flavour tagging, which has in the recent years undergone significant progress due to the use of deep learning. Based on a granular simulation with realistic detector effects and a particle flow-based event reconstruction, we show in this paper that deep learning-based jet-flavour-tagging algorithms are powerful $\tau_{\textrm{h}}$ identifiers. Specifically, we show that jet-flavour-tagging algorithms such as LorentzNet and ParticleTransformer can be adapted in an end-to-end fashion for discriminating $\tau_{\textrm{h}}$ from quark and gluon jets. We find that the end-to-end transformer-based approach significantly outperforms contemporary state-of-the-art $\tau_{\textrm{h}}$ reconstruction and identification algorithms currently in use at the Large Hadron Collider.

==> make.sh <==
#!/bin/bash

# produce elsarticle.cls
latex elsarticle.ins

# delete old files
rm -fv ml-tau.blg ml-tau.aux ml-tau.out ml-tau.log ml-tau.pdf ml-tau_grayscale.pdf

# compile latex sources
pdflatex ml-tau.tex
bibtex ml-tau
pdflatex ml-tau.tex
pdflatex ml-tau.tex

# convert to grayscale
if [[ -f ml-tau.pdf ]] && [[ "$1" = "grayscale" ]]; then
  gs \
   -sOutputFile=ml-tau_grayscale.pdf \
   -sDEVICE=pdfwrite \
   -sColorConversionStrategy=Gray \
   -dProcessColorModel=/DeviceGray \
   -dCompatibilityLevel=1.4 \
   -dNOPAUSE \
   -dBATCH \
   ml-tau.pdf
fi

#acroread ml-tau.pdf

